A Conforming Finite Element Discretization of the Streamfunction Form of the Unsteady Quasi-Geostrophic Equations

This paper presents a conforming finite element semi-discretization of the streamfunction form of the one-layer unsteady quasi-geostrophic equations, which are a commonly used model for large-scale wind-driven ocean circulation. We derive optimal error estimates and present numerical results.

==> addrevision.py <==
#!/usr/bin/env python
"""
Script to add git revision information to the main file.
"""
from __future__ import print_function
import os
import sys
import subprocess
import time

revision_line = "%% <%revision information%>"
revision_time = time.localtime(int(
    subprocess.check_output(["git", "log", "-1", "--format=%ct"])))
# utf-8 is hardcoded here; maybe a portability issue.
revision_log = " ".join(
    subprocess.check_output(["git", "log", "-1", "--pretty=oneline"])
    .decode('utf-8').split()[1:])

# get rid of the leading zero, if there is one.
day_number = int(time.strftime("%d", revision_time))
date = time.strftime("%A, %B {}, %Y: %H:%M %Z".format(day_number), revision_time)

for line in sys.stdin:
    if revision_line in line:
        print("\\emph{Last Commit Date}: " + date + os.linesep +
              os.linesep +
              "\\emph{Commit Message}: \\texttt{" + revision_log + "}")
    else:
        print(line, end="")


==> filter.py <==
#!/usr/bin/env python
"""
Script to filter the output of pdflatex and only print error messages.
"""
from __future__ import print_function
import re
import sys

# regular expression matching an error message from pdflatex. Unfortunately,
# pdflatex only uses stdout, so it is necessary to filter for this.
TEX_ERROR_REGEX = re.compile(".*:[0-9]*:.*")

check_next_line = False
found_error = 0
for line in sys.stdin:
    if check_next_line:
        print(line.rstrip())
        check_next_line = False
        continue

    if TEX_ERROR_REGEX.match(line):
        found_error = 1
        if line.rstrip()[-1] != '.':
            print(line.rstrip(), end="")
            check_next_line = True
        else:
            print(line.rstrip())

if found_error:
    sys.exit(1)
else:
    sys.exit(0)


==> filterwarn.py <==
#!/usr/bin/env python
"""
Script to filter the output of pdflatex and only warnings and
(optionally) nag results.
"""
from __future__ import print_function
import sys

if "--no-nag" in sys.argv:
    ignore_nag = True
else:
    ignore_nag = False

latex_check_next_line = False
nag_check_next_line = False
for line in sys.stdin:
    if latex_check_next_line:
        print(line.rstrip())
        latex_check_next_line = False
        continue

    if nag_check_next_line:
        print(line.rstrip())
        nag_check_next_line = False
        continue

    if "Label(s) may have changed" in line:
        continue  # we are only compiling once, so ignore this.

    if "LaTeX Warning" in line:
        if line.rstrip()[-1] != '.':
            print(line.rstrip(), end="")
            latex_check_next_line = True
        else:
            print(line.rstrip())
    if not ignore_nag:
        if "nag Warning" in line:
            print(line.rstrip())
        if "(nag)" in line:
            print(line.rstrip(), end="")
            nag_check_next_line = True

